Distributed Learning in Multi-Armed Bandit with Multiple Players

We formulate and study a decentralized multi-armed bandit (MAB) problem. There are M distributed players competing for N independent arms. Each arm, when played, offers i.i.d. reward according to a distribution with an unknown parameter. At each time, each player chooses one arm to play without exchanging observations or any information with other players. Players choosing the same arm collide, and, depending on the collision model, either no one receives reward or the colliding players share the reward in an arbitrary way. We show that the minimum system regret of the decentralized MAB grows with time at the same logarithmic order as in the centralized counterpart where players act collectively as a single entity by exchanging observations and making decisions jointly. A decentralized policy is constructed to achieve this optimal order while ensuring fairness among players and without assuming any pre-agreement or information exchange among players. Based on a Time Division Fair Sharing (TDFS) of the M best arms, the proposed policy is constructed and its order optimality is proven under a general reward model. Furthermore, the basic structure of the TDFS policy can be used with any order-optimal single-player policy to achieve order optimality in the decentralized setting. We also establish a lower bound on the system regret growth rate for a general class of decentralized polices, to which the proposed policy belongs. This problem finds potential applications in cognitive radio networks, multi-channel communication systems, multi-agent systems, web search and advertising, and social networks.

==> SimulationCode/ElimPre_Bernoulli_opt_coupleMSOS.m <==
close all;
clear all;
mu=.1:.1:.9;
MC=100;
T=5000;
N=9;
NL=1:N;
delta=1/(N+1);
for M=5:5;
Ereward=zeros(M,T);
reward=zeros(M,T);
arrival_time=ones(1,M)
for mt=1:MC
    m=zeros(M,M,M);
    mean=zeros(M,N);
    playtime=zeros(M,N);    
    md=zeros(M,2^N,M);
%     mean_s=zeros(M,N,2^N,M);
%     playtime_s=zeros(M,N,2^N,M);
    Offset=zeros(M,T);
    Offset_count=zeros(M,M);
    a=zeros(M,T);
    Collision_ind=zeros(M,T);
    for t=1:T
        x=(rand(1,N)<mu(1:N));
           for i=1:M
               if(arrival_time(i)<=t)
             o=Offset(i,t)+1;
             Offset_count(i,o)=Offset_count(i,o)+1;
                    if(sum(Offset_count(i,:))<=N)
                       a(i,t)=sum(Offset_count(i,:));
                       m(i,1,o)=m(i,1,o)+1;
                       md(i,:,o)=md(i,:,o)+1;
                       else
                               target_arm=mod(Offset_count(i,o)-o+1,M);
                               if(target_arm==0)
                                    target_arm=M;
                               end
                               m(i,target_arm,o)=m(i,target_arm,o)+1;
                               sample_mean=mean(i,:)./playtime(i,:);
                        if(target_arm==1)
                                    index=find(playtime(i,:)>=delta*(t-arrival_time(i)));
                                    [temp,leader_index]=max(sample_mean(index));
                                    leader=index(leader_index);
                                    j=mod(m(i,target_arm,o),N);
                                   if(j==0)
                                    j=N;
                                   end
                                 if(sample_mean(leader)<=sample_mean(j)||sample_mean(j)==0)
                                   a(i,t)=j;
                                 else
                                   if(sample_mean(leader)==1)
                                        a(i,t)=leader;
                                   else
                                     if(sample_mean(j)*log(sample_mean(j)/sample_mean(leader))+...
                                   (1-sample_mean(j))*log((1-sample_mean(j))/(1-sample_mean(leader)))...
                                   <=log(sum(Offset_count(i,:))-1)/playtime(i,j))
                                      a(i,t)=j;
                                     else
                                      a(i,t)=leader;
                                     end
                                   end 
                                 end
                                else
                                 index_offset=find(Offset(i,(arrival_time(i):t))==o-1);
                                 if(length(index_offset)<=target_arm-1)
                                     index_offset=[(1:1+target_arm-1-length(index_offset)),...
                                         index_offset]; 
                                 end
                                 dc=a(i,index_offset(length(index_offset)-target_arm+1:length(index_offset)-1)+arrival_time(i)-1);
                                 dc=sort(dc);
                                 ldc=length(dc);
                                 bdc=zeros(1,N);
                                 bdc(dc)=1;
                                 sdc=0;
                                 for w=1:N
                                 sdc=bdc(w)*2^(N-w)+sdc;
                                 end
                                md(i,sdc,o)=md(i,sdc,o)+1;
                                remain=NL;
                               for v=1:ldc
                               remain_index=find(remain~=dc(v));
                               remain=remain(remain_index);
                               end
                              index=find(playtime(i,remain)>=delta*(sum(md(i,sdc,:))-1));
                               [temp,leader_index]=max(sample_mean(remain(index)));
                               leader=remain(index(leader_index));
                               j=mod(md(i,sdc,o),N-ldc);
                               if(j==0)
                                  j=N-ldc;
                               end
                               j=remain(j);
                               if(sample_mean(leader)<=sample_mean(j)||sample_mean(j)==0)
                                    a(i,t)=j;
                               else
                                    if(sample_mean(leader)==1)
                                        a(i,t)=leader;
                                    else
                                       if(sample_mean(j)*log(sample_mean(j)/sample_mean(leader))+...
                                         (1-sample_mean(j))*log((1-sample_mean(j))/(1-sample_mean(leader)))...
                                           <=log(sum(Offset_count(i,:))-1)/playtime(i,j))
                                          a(i,t)=j;
                                       else
                                          a(i,t)=leader;
                                       end
                                    end 
                               end
                       end
                    end
                        playtime(i,a(i,t))=playtime(i,a(i,t))+1;
                       mean(i,a(i,t))=mean(i,a(i,t))+x(a(i,t));
               end
           end         
                   
           for b=1:N
               index_r=find(a(:,t)==b);
               if (length(index_r)==1)
                   reward(index_r,t)=reward(index_r,t)+x(a(index_r,t));
               else
                   if(length(index_r)>1&&x(b)==1)
                       Collision_ind(index_r,t)=1;
                   end
               end
           end
           for i=1:M
                       if(t>=M&&mod(sum(Offset_count(i,:)),M)==0&&sum(Collision_ind(i,(t-M+1:t)))>0)
                       Offset(i,t+1)=randi(M,1)-1;
                       else
                         Offset(i,t+1)= Offset(i,t);
                       end
          end
    end         
end
Ereward=reward/MC;
regret(M,:)=sum(mu([N-M+1:N]))-sum(Ereward,1);
end

% T=1000
% plot(T,n_expect(M,T)./log(T))

==> SimulationCode/ElimPre_EXP_index_coupleMSOS.m <==
close all;
clear all;
mu=1:1:10;
MC=100;
T=5000;
N=10;
NL=1:N;
delta=1/(N+1);
for M=6:9;
Ereward=zeros(M,T);
reward=zeros(M,T);
arrival_time=randi(100,1,M)
for mt=1:MC
    m=zeros(M,M,M);
    mean=zeros(M,N);
    playtime=zeros(M,N);    
    md=zeros(M,2^N,M);
%     mean_s=zeros(M,N,2^N,M);
%     playtime_s=zeros(M,N,2^N,M);
    Offset=zeros(M,T);
    Offset_count=zeros(M,M);
    a=zeros(M,T);
    Collision_ind=zeros(M,T);
    x=zeros(M,N);
    for t=1:T
        for i=1:M
        x(i,:)=rand(1,N);
        x(i,:)=-log(1-x(i,:)).*mu(1:N);
        end
           for i=1:M
               if(arrival_time(i)<=t)
             o=Offset(i,t)+1;
             Offset_count(i,o)=Offset_count(i,o)+1;
                    if(sum(Offset_count(i,:))<=N)
                       a(i,t)=sum(Offset_count(i,:));
                       m(i,1,o)=m(i,1,o)+1;
                       md(i,:,o)=md(i,:,o)+1;
                       else
                               target_arm=mod(Offset_count(i,o)-o+1,M);
                               if(target_arm==0)
                                    target_arm=M;
                               end
                               m(i,target_arm,o)=m(i,target_arm,o)+1;
                               sample_mean=mean(i,:)./playtime(i,:);
                        if(target_arm==1)
                       UCB=sample_mean+20*min((2*(log(sum(Offset_count(i,:))-1)+...
                           2*log(log(sum(Offset_count(i,:))-1)))./playtime(i,:)).^(1/2),1);
                       [temp,a(i,t)]=max(UCB);
                                else
                                 index_offset=find(Offset(i,(arrival_time(i):t))==o-1);
                                 if(length(index_offset)<=target_arm-1)
                                     index_offset=[(1:1+target_arm-1-length(index_offset)),...
                                         index_offset]; 
                                 end
                                 dc=a(i,index_offset(length(index_offset)-target_arm+1:length(index_offset)-1)+arrival_time(i)-1);
                                 dc=sort(dc);
                                 ldc=length(dc);
                                 bdc=zeros(1,N);
                                 bdc(dc)=1;
                                 sdc=0;
                                 for w=1:N
                                 sdc=bdc(w)*2^(N-w)+sdc;
                                 end
                                md(i,sdc,o)=md(i,sdc,o)+1;
                                remain=NL;
                               for v=1:ldc
                               remain_index=find(remain~=dc(v));
                               remain=remain(remain_index);
                               end
                        sample_mean=mean(i,remain)./playtime(i,remain);
                        %UCB=sample_mean+(2*(log(md(i,sdc))+2*log(log(md(i,sdc))))./playtime_s(i,remain,sdc)).^(1/2);
                        UCB=sample_mean+20*min((2*(log(sum(Offset_count(i,:))-1)+2*log(log(sum(Offset_count(i,:)))))./playtime(i,remain)).^(1/2),1);
                        [temp,a(i,t)]=max(UCB);
                        a(i,t)=remain(a(i,t));
                       end
                    end
                        playtime(i,a(i,t))=playtime(i,a(i,t))+1;
                       mean(i,a(i,t))=mean(i,a(i,t))+x(i,a(i,t));
               end
           end         
                   
           for b=1:N
               index_r=find(a(:,t)==b);
               if (length(index_r)==1)
                   reward(index_r,t)=reward(index_r,t)+x(index_r,a(index_r,t));
               else
                   if(length(index_r)>1)
                       Collision_ind(index_r,t)=1;
                   end
               end
           end
           for i=1:M
                       if(t>=M&&mod(sum(Offset_count(i,:)),M)==0&&sum(Collision_ind(i,(t-M+1:t)))>0)
                       Offset(i,t+1)=randi(M,1)-1;
                       else
                         Offset(i,t+1)= Offset(i,t);
                       end
          end
    end         
end
Ereward=reward/MC;
regret(M,:)=sum(mu([N-M+1:N]))-sum(Ereward,1);
end

% T=1000
% plot(T,n_expect(M,T)./log(T))

==> SimulationCode/ElimPre_Gaussian_C1_opt_coupleMSOS.m <==
close all;
clear all;
mu=1:1:10;
MC=1000;
T=5000;
for N=9:9;
NL=1:N;
delta=1/(N+1);
M=4;
Ereward=zeros(M,T);
reward=zeros(M,T);
arrival_time=[2,8,12,5]
for mt=1:MC
    m=zeros(M,M,M);
    mean=zeros(M,N);
    playtime=zeros(M,N);    
    md=zeros(M,2^N,M);
%     mean_s=zeros(M,N,2^N,M);
%     playtime_s=zeros(M,N,2^N,M);
    Offset=zeros(M,T);
    Offset_count=zeros(M,M);
    a=zeros(M,T);
    Collision_ind=zeros(M,T);
    for t=1:T
         x=randn(1,N)+mu(1:N);
           for i=1:M
               if(arrival_time(i)<=t)
             o=Offset(i,t)+1;
             Offset_count(i,o)=Offset_count(i,o)+1;
                    if(sum(Offset_count(i,:))<=N)
                       a(i,t)=sum(Offset_count(i,:));
                       m(i,1,o)=m(i,1,o)+1;
                       md(i,:,o)=md(i,:,o)+1;
                       else
                               target_arm=mod(Offset_count(i,o)-o+1,M);
                               if(target_arm==0)
                                    target_arm=M;
                               end
                               m(i,target_arm,o)=m(i,target_arm,o)+1;
                               sample_mean=mean(i,:)./playtime(i,:);
                        if(target_arm==1)
                                    index=find(playtime(i,:)>=delta*(t-arrival_time(i)));
                                    [temp,leader_index]=max(sample_mean(index));
                                    leader=index(leader_index);
                                    j=mod(m(i,target_arm,o),N);
                                   if(j==0)
                                    j=N;
                                   end
                                 if(sample_mean(j)+(2*log(sum(Offset_count(i,:))-1)/playtime(i,j))^(1/2)>=sample_mean(leader))
                                         a(i,t)=j;
                                 else
                                         a(i,t)=leader;
                                 end
                                else
                                 index_offset=find(Offset(i,(arrival_time(i):t))==o-1);
                                 if(length(index_offset)<=target_arm-1)
                                     index_offset=[(1:1+target_arm-1-length(index_offset)),...
                                         index_offset]; 
                                 end
                                 dc=a(i,index_offset(length(index_offset)-target_arm+1:length(index_offset)-1)+arrival_time(i)-1);
                                 dc=sort(dc);
                                 ldc=length(dc);
                                 bdc=zeros(1,N);
                                 bdc(dc)=1;
                                 sdc=0;
                                 for w=1:N
                                 sdc=bdc(w)*2^(N-w)+sdc;
                                 end
                                md(i,sdc,o)=md(i,sdc,o)+1;
                                remain=NL;
                               for v=1:ldc
                               remain_index=find(remain~=dc(v));
                               remain=remain(remain_index);
                               end
                              index=find(playtime(i,remain)>=delta*(sum(md(i,sdc,:))-1));
                               [temp,leader_index]=max(sample_mean(remain(index)));
                               leader=remain(index(leader_index));
                               j=mod(md(i,sdc,o),N-ldc);
                               if(j==0)
                                  j=N-ldc;
                               end
                               j=remain(j);
                               if(sample_mean(j)+(2*log(sum(Offset_count(i,:))-1)/playtime(i,j))^(1/2)>=sample_mean(leader))
                                         a(i,t)=j;
                               else
                                         a(i,t)=leader;
                               end
                       end
                    end
                        playtime(i,a(i,t))=playtime(i,a(i,t))+1;
                       mean(i,a(i,t))=mean(i,a(i,t))+x(a(i,t));
               end
           end         
                   
           for b=1:N
               index_r=find(a(:,t)==b);
               if (length(index_r)==1)
                   reward(index_r,t)=reward(index_r,t)+x(a(index_r,t));
               else
                   if(length(index_r)>1)
                       Collision_ind(index_r,t)=1;
                   reward(index_r(1),t)=reward(index_r(1),t)+x(a(index_r(1),t));
                   end
               end
           end
           for i=1:M
                       if(t>=M&&mod(sum(Offset_count(i,:)),M)==0&&sum(Collision_ind(i,(t-M+1:t)))>0)
                       Offset(i,t+1)=randi(M,1)-1;
                       else
                         Offset(i,t+1)= Offset(i,t);
                       end
          end
    end         
end
Ereward=reward/MC;
regret(N,:)=sum(mu([N-M+1:N]))-sum(Ereward,1);
end

% T=1000
% plot(T,n_expect(M,T)./log(T))

==> SimulationCode/decentralized_Bernoulli_opt.m <==
close all;
clear all;
mu=0.1:0.1:0.9;
%mu=0.05:0.05:0.95;
MC=100;
T=5000;
M=2;
for N=9:9;
NL=1:N;
delta=1/(N+1);
Ereward=zeros(M,T);
reward=zeros(M,T);
% Ereward_p=zeros(M,T);
% reward_p=zeros(M,T);
% Ereward_r=zeros(M,T);
% reward_r=zeros(M,T);
for o=1:MC
    m=zeros(1,M);
    md=zeros(M,2^N);
    mean=zeros(M,N);
    playtime=zeros(M,N);
%     mean_p=zeros(M,N);
%     playtime_p=zeros(M,N);
%     mean_r=zeros(M,N);
%     playtime_r=zeros(M,N);
    z=zeros(M,T);
    for t=1:T
        k=mod(t,M);
        if(k==0)
                k=M;
        end
        m(k)=m(k)+1;
        x=(rand(1,N)<mu(1:N));
           for i=1:M
               if (i==k)
                   if (m(i)<=N)
                       a(i,t)=m(i);
                   else
                       index=find(playtime(i,:)>=delta*(m(i)-1));
                       [temp,leader_index]=max(mean(i,index));
                       leader=index(leader_index);
                       j=mod(m(i),N);
                       if(j==0)
                          j=N;
                       end
                       if(mean(i,leader)<=mean(i,j)||mean(i,j)==0)
                            a(i,t)=j;
                       else
                           if(mean(i,leader)==1)
                               a(i,t)=leader;
                           else
                               if(mean(i,j)*log(mean(i,j)/mean(i,leader))+(1-mean(i,j))*log((1-mean(i,j))/(1-mean(i,leader)))...
                                  <=log(t-1)/playtime(i,j))
                                   a(i,t)=j;
                               else
                                   a(i,t)=leader;
                               end
                           end 
                       end
                   end
               else
                   if (m(k)<=N)
                       a(i,t)=m(k);
                   else
                       if(k>i)
                           dc=a(i,t-k+i:t-1);
                       else
                           dc=a(i,t-k+i-M:t-1);
                       end
                        dc=sort(dc);
                        ldc=length(dc);
                        bdc=zeros(1,N);
                        bdc(dc)=1;
                        sdc=0;
                        for w=1:N
                        sdc=bdc(w)*2^(N-w)+sdc;
                        end
                        md(i,sdc)=md(i,sdc)+1;
                        remain=NL;
                       for v=1:ldc
                        remain_index=find(remain~=dc(v));
                        remain=remain(remain_index);
                       end
                       index=find(playtime(i,remain)>=delta*(md(i,sdc)-1));
                       [temp,leader_index]=max(mean(i,remain(index)));
                       leader=remain(index(leader_index));
                       j=mod(md(i,sdc),N-ldc);
                       if(j==0)
                          j=N-ldc;
                       end
                       j=remain(j);
                       if(mean(i,leader)<=mean(i,j)||mean(i,j)==0)
                            a(i,t)=j;
                       else
                           if(mean(i,leader)==1)
                               a(i,t)=leader;
                           else
                               if(mean(i,j)*log(mean(i,j)/mean(i,leader))+(1-mean(i,j))*log((1-mean(i,j))/(1-mean(i,leader)))...
                                  <=log(t-1)/playtime(i,j))
                                   a(i,t)=j;
                               else
                                   a(i,t)=leader;
                               end
                           end 
                       end
                   end
               end
               mean(i,a(i,t))=(mean(i,a(i,t))*playtime(i,a(i,t))+x(a(i,t)))/(playtime(i,a(i,t))+1);
               playtime(i,a(i,t))=playtime(i,a(i,t))+1;
%                if(t<=N)
%                    a_p(i,t)=t;
%                else
%                    [temp,index_p]=sort(mean_p(i,:)+sqrt(2*log(t-1)./playtime_p(i,:)),'descend');
%                    a_p(i,t)=index_p(i);
%                end
%                mean_p(i,a_p(i,t))=(mean_p(i,a_p(i,t))*playtime_p(i,a_p(i,t))+x(a_p(i,t)))/(playtime_p(i,a_p(i,t))+1);
%                playtime_p(i,a_p(i,t))=playtime_p(i,a_p(i,t))+1;
%                if(t<=N)
%                    a_r(i,t)=t;
%                    u(i)=1;
%                else
%                    [temp,index_rr]=sort(mean_r(i,:)+sqrt(2*log(t-1)./playtime_r(i,:)),'descend');
%                    if(z(i,t-1)==0)
%                        u(i)=ceil(rand(1)*M);
%                    end
%                    a_r(i,t)=index_rr(u(i));
%                end
%                mean_r(i,a_r(i,t))=(mean_r(i,a_r(i,t))*playtime_r(i,a_r(i,t))+x(a_r(i,t)))/(playtime_r(i,a_r(i,t))+1);
%                playtime_r(i,a_r(i,t))=playtime_r(i,a_r(i,t))+1;
           end 
           for b=1:N
               index_r=find(a(:,t)==b);
               if (length(index_r)==1)
                   reward(index_r(1),t)=reward(index_r(1),t)+x(a(index_r(1),t));
               end
%                index_r_p=find(a_p(:,t)==b);
%                if (length(index_r_p)==1)
%                    reward_p(index_r_p,t)=reward_p(index_r_p,t)+x(a_p(index_r_p,t));
%                end
%                index_r_r=find(a_r(:,t)==b);
%                if (length(index_r_r)==1)
%                    reward_r(index_r_r,t)=reward_r(index_r_r,t)+x(a_r(index_r_r,t));
%                    z(a_r(index_r_r,t),t)=x(a_r(index_r_r,t));
%                end
           end 
    end
%     count(o,:)=playtime(1,:);
end
Ereward=reward/MC;
regret(N,:)=sum(mu([N-M+1:N]))-sum(Ereward,1);
% Ereward_p=sum(reward_p,2)/MC;
% regret_p(M)=T*sum(mu([N-M+1:N]))-sum(Ereward_p);
% Ereward_r=sum(reward_r,2)/MC;
% regret_r(M)=T*sum(mu([N-M+1:N]))-sum(Ereward_r);
end

% T=1000
% plot(T,n_expect(M,T)./log(T))

==> SimulationCode/decentralized_EXP_index.m <==
close all;
clear all;
mu=1:1:10;
MC=100;
T=5000;
M=2;
for N=3:10
NL=1:N;
delta=1/(N+1);
Ereward=zeros(M,T);
reward=zeros(M,T);
for o=1:MC
    m=zeros(1,M);
    md=zeros(M,2^N);
    mean=zeros(M,N);
    playtime=zeros(M,N);
    x=zeros(M,N);
    for t=1:T
        k=mod(t,M);
        if(k==0)
                k=M;
        end
        m(k)=m(k)+1;
        for i=1:M
        x(i,:)=rand(1,N);
        x(i,:)=-log(1-x(i,:)).*mu(1:N);
        end
           for i=1:M
               if (i==k)
                   if (m(i)<=N)
                       a(i,t)=m(i);
                   else
                       UCB=mean(i,:)+20*min((2*(log(t-1)+2*log(log(t)))./playtime(i,:)).^(1/2),1);
                       [temp,a(i,t)]=max(UCB);
                   end
               else
                   if (m(k)<=N)
                       a(i,t)=m(k);
                   else
                       if(k>i)
                           dc=a(i,t-k+i:t-1);
                       else
                           dc=a(i,t-k+i-M:t-1);
                       end
                        dc=sort(dc);
                        ldc=length(dc);
                        bdc=zeros(1,N);
                        bdc(dc)=1;
                        sdc=0;
                        for w=1:N
                        sdc=bdc(w)*2^(N-w)+sdc;
                        end
                        md(i,sdc)=md(i,sdc)+1;
                        remain=NL;
                       for v=1:ldc
                        remain_index=find(remain~=dc(v));
                        remain=remain(remain_index);
                       end
                       UCB=mean(i,remain)+20*min((2*(log(t-1)+2*log(log(t)))./playtime(i,:)).^(1/2),1);
                       [temp,a(i,t)]=max(UCB);
                       a(i,t)=remain(a(i,t));
                   end
               end
               mean(i,a(i,t))=(mean(i,a(i,t))*playtime(i,a(i,t))+x(i,a(i,t)))/(playtime(i,a(i,t))+1);
               playtime(i,a(i,t))=playtime(i,a(i,t))+1;
           end 
           for b=1:N
               index_r=find(a(:,t)==b);
               if (length(index_r)==1)
                   reward(index_r(1),t)=reward(index_r(1),t)+x(index_r(1),a(index_r(1),t));
               end
           end         
    end
end
Ereward=reward/MC;
regret(N,:)=sum(mu([N-M+1:N]))-sum(Ereward,1);
end

% T=1000
% plot(T,n_expect(M,T)./log(T))

==> SimulationCode/decentralized_Gaussian_opt.m <==
close all;
clear all;
mu=1:1:10;
MC=20;
T=5000;
M=4;
for N=9:9
NL=1:N;
delta=1/(N+1);
Ereward=zeros(M,T);
reward=zeros(M,T);
for o=1:MC
    m=zeros(1,M);
    md=zeros(M,2^N);
    mean=zeros(M,N);
    playtime=zeros(M,N);
    for t=1:T
        k=mod(t,M);
        if(k==0)
                k=M;
        end
        m(k)=m(k)+1;
        x=randn(1,N)+mu(1:N);
           for i=1:M
               if (i==k)
                   if (m(i)<=N)
                       a(i,t)=m(i);
                   else
                       index=find(playtime(i,:)>=delta*(m(i)-1));
                       [temp,leader_index]=max(mean(i,index));
                       leader=index(leader_index);
                       j=mod(m(i),N);
                       if(j==0)
                          j=N;
                       end
                       if(mean(i,j)+(2*log(t-1)/playtime(i,j))^(1/2)>=mean(i,leader))
                            a(i,t)=j;
                       else
                           a(i,t)=leader;
                       end
                   end
               else
                   if (m(k)<=N)
                       a(i,t)=m(k);
                   else
                       if(k>i)
                           dc=a(i,t-k+i:t-1);
                       else
                           dc=a(i,t-k+i-M:t-1);
                       end
                        dc=sort(dc);
                        ldc=length(dc);
                        bdc=zeros(1,N);
                        bdc(dc)=1;
                        sdc=0;
                        for w=1:N
                        sdc=bdc(w)*2^(N-w)+sdc;
                        end
                        md(i,sdc)=md(i,sdc)+1;
                        remain=NL;
                       for v=1:ldc
                        remain_index=find(remain~=dc(v));
                        remain=remain(remain_index);
                       end
                       index=find(playtime(i,remain)>=delta*(md(i,sdc)-1));
                       [temp,leader_index]=max(mean(i,remain(index)));
                       leader=remain(index(leader_index));
                       j=mod(md(i,sdc),N-ldc);
                       if(j==0)
                          j=N-ldc;
                       end
                       j=remain(j);
                       if(mean(i,j)+(2*log(t-1)/playtime(i,j))^(1/2)>=mean(i,leader))
                            a(i,t)=j;
                       else
                           a(i,t)=leader;
                       end
                   end
               end
               mean(i,a(i,t))=(mean(i,a(i,t))*playtime(i,a(i,t))+x(a(i,t)))/(playtime(i,a(i,t))+1);
               playtime(i,a(i,t))=playtime(i,a(i,t))+1;
           end 
           for b=1:N
               index_r=find(a(:,t)==b);
               if (length(index_r)>=1)
                   reward(index_r(1),t)=reward(index_r(1),t)+x(a(index_r(1),t));
               end
           end         
    end
end
Ereward=reward/MC;
regret(N,:)=sum(mu([N-M+1:N]))-sum(Ereward,1);
end

% T=1000
% plot(T,n_expect(M,T)./log(T))
